Anonymous sharing is pairwise phase-blind

Independent training jobs sharing a storage system write their checkpoints through the same finite bandwidth, and the resulting bursts of correlated I/O are commonly described as a self-reinforcing "checkpoint storm". We formalise the self-reinforcement as phase locking in a population of integrate-and-fire oscillators coupled through a shared resource, and show that within that model it fails. Call a resource anonymous if the rate it delivers to an active user depends on how many users are active and not on which. For identical jobs whose write is shorter than their compute interval, an anonymous resource produces no pairwise coupling at all: the two-job return map of the phase gap is the identity, under storage contention, under a shared power cap and under both, so the two-body interaction on which the Kuramoto and Mirollo-Strogatz frameworks are built is not weak here but absent. Anonymity also freezes the firing order, for any fleet size and any cap, so no trajectory reaches the synchronous state from outside it. What survives is a third-order effect: where all $N$ write windows overlap and the cap does not bind, the map is diagonal in the intervals between consecutive write starts, $a_j \mapsto ((N-j)/j)a_j$, with reciprocal spectrum and unit determinant, making synchrony a fixed point with $\lceil N/2\rceil-1$ expanding directions rather than an attractor. That determinant follows from anonymity and not from fairness: for any anonymous throughput $f$ with $f(n)\le n$ the spectrum becomes $(N-j)f(j)/(j f(N-j))$, whose product is still one. Numerically, a fleet launched at random neither locks nor clusters, and absence of locking is not absence of bursts: the upper tail of the number of concurrent writers stays above its independent-phase value. Heterogeneous jobs behind a binding cap do acquire a genuine pairwise coupling, which is where the statement stops generalising.

==> anc/PROTOCOL.md <==
# Protocole : pré-enregistrement des hypothèses (2026-07-27, avant lecture des résultats)

Écrit **avant** d'avoir consulté la sortie du balayage E1 lancé en arrière-plan.
Objet : fixer les prédictions analytiques et les critères de réfutation, pour que
la partie numérique soit confirmatoire et non exploratoire.

## Modèle et hypothèses

Flotte de `N` jobs d'entraînement. Job `i` alterne :

- **COMPUTE** : accomplir un travail `T_i` (unités de temps à vitesse nominale 1),
  à la vitesse instantanée `v(t) = min(1, C/n_c(t))` où `n_c` est le nombre de jobs
  en calcul et `C` la capacité du plafond de puissance (en nombre de jobs à pleine
  vitesse ; `C ≥ N` désactive le canal) ;
- **WRITE** : écrire un volume `V_i` à la bande passante `B/n_w(t)`, `n_w` étant le
  nombre d'écrivains actifs.

Hypothèses de travail, explicites :

- **(H1) Checkpoint bloquant** : un job qui écrit ne calcule pas. Justification :
  checkpointing synchrone, encore le défaut de nombreux runs ; l'asynchrone est
  traité comme extension (§ brisures).
- **(H2) Partage égalitaire work-conserving** : le débit total ne dépend que du
  nombre d'usagers actifs, et chaque usager actif en reçoit la même part.
  Justification : processor sharing, modèle standard d'un système de fichiers
  parallèle ou d'un plafond de puissance réparti uniformément.
- **(H3) Travail par cycle déterministe** : `T_i` fixe. L'hétérogénéité entre jobs
  est permise (`T_i ≠ T_j`) ; la stochasticité intra-job est une extension.

Adimensionnement : `T = 1`, `d_i = V_i/B` (durée d'écriture solo), charge agrégée
`L = Σ d_i` (fraction de bande passante consommée en moyenne), `C/N`.

## Prédiction 1 : neutralité exacte du couplage de paire  *(niveau : théorème, à prouver)*

Sous (H1)–(H3) et pour `N = 2`, la carte de premier retour de l'écart de phase
`δ ↦ δ'` entre les deux instants de début d'écriture est **l'identité**, à une
translation constante près si les jobs diffèrent :

    δ' = δ + (d_2 - d_1) + (T_2 - T_1)

En particulier `δ' = δ` pour deux jobs identiques, **quel que soit** `δ`, `d`, `C`.

Esquisse : sur la fenêtre de chevauchement, les deux jobs reçoivent la même
allocation, donc subissent le même retard ; le couplage est une translation
commune, pas une force de rappel. Vaut aussi si le débit total dégrade avec la
concurrence (`B → B·f(n)`), la symétrie d'échange suffit.

**Conséquence** : ni la contention de stockage ni le partage du plafond de
puissance ne peuvent, à eux seuls, faire converger deux jobs. Le terme
d'interaction par paires, celui sur lequel reposent Kuramoto et Mirollo-Strogatz,
est **identiquement nul**.

**Réfutation** : mesurer `|δ' - δ| > 10⁻¹⁰` pour deux jobs identiques dans un
intégrateur événementiel exact.

## Prédiction 2 : le couplage est d'ordre trois  *(niveau : conjecture)*

Pour `N ≥ 3`, la neutralité est brisée : deux écrivains dont les fenêtres se
chevauchent partiellement avec un troisième ne subissent plus la même intégrale
de ralentissement. Le premier terme non nul du couplage est donc une interaction
à trois corps.

**Réfutation** : si la carte à `N = 3` est également l'identité, la conjecture
tombe et le modèle est intégrable : le papier devient un résultat purement
négatif (« la contention ne synchronise pas »), qui reste publiable.

## Prédiction 3 : conséquence sur la cohérence de flotte  *(niveau : numérique)*

Sous saturation (`L < 1`), le paramètre d'ordre `R` d'une flotte couplée doit
rester statistiquement indiscernable du contrôle non couplé, ou n'en différer
que faiblement (couplage d'ordre 3, donc `O(1/N)` par voisin). Au-dessus de
`L = 1`, la période effective doit valoir `≈ L`, saturation triviale de la
bande passante, **à ne pas confondre** avec de la synchronisation.

**Réfutation** : un décollage net de `R` au-dessus du contrôle pour `L < 1`,
se raidissant avec `N`, invaliderait la lecture « couplage faible » et
signalerait un mécanisme non capturé par l'analyse.

## Brisures de la neutralité à tester (par ordre de pertinence physique)

1. `N ≥ 3` (interaction d'ordre supérieur) ;
2. **checkpoint asynchrone** : le job continue de calculer pendant l'écriture ;
   la période devient `max(T, durée d'écriture)`, un seuil qui brise la
   translation ;
3. allocation inégale (poids, priorités, classes de service) ;
4. stochasticité intra-cycle (brise (H3), produit une diffusion de phase sur
   une carte marginalement stable).

## Critère Go / No-Go

- Prédiction 1 vérifiée numériquement → le papier a un théorème et un angle
  contre-intuitif : **Go**.
- Prédiction 1 vérifiée **et** prédiction 2 vérifiée → papier complet
  (neutralité de paire + couplage d'ordre 3 dérivé d'un mécanisme physique).
- Prédiction 1 réfutée → mon calcul est faux, retour à l'analyse avant toute
  rédaction.


==> anc/sim/all.py <==
"""Regenerate every number quoted in the paper. Usage: python sim/all.py

Each script is self-contained and seeded; running them in any order reproduces
the same output. Total runtime is a few minutes on one core.
"""

import pathlib
import runpy
import sys

SCRIPTS = ["test_p1", "spectrum", "frozen", "order", "dynamics", "checks",
           "nullorder", "burst", "hetero"]

if __name__ == "__main__":
    here = pathlib.Path(__file__).parent
    sys.path.insert(0, str(here))
    for name in SCRIPTS:
        print(f"\n{'=' * 78}\n=== {name}.py\n{'=' * 78}")
        runpy.run_path(str(here / f"{name}.py"), run_name="__main__")


==> anc/sim/burst.py <==
"""What an operator actually sees: concurrent writers, and how long a stagger lives.

Three questions the phase-space diagnostics do not answer.

  (a) Does the fleet ever bunch? The operational observable is the number of
      jobs writing at the same instant, time-weighted. If the fleet neither
      locks nor drifts, that distribution should match the one produced by
      independent uniform phases at the same effective write duty, which is
      what is compared here, quantile by quantile: a time-weighted histogram
      has no meaningful sample maximum, so only quantiles of the two
      distributions are comparable. The first retained cycle is reported
      beside the second half of the run, which separates a departure created
      by the launch protocol from one created by the dynamics.

  (b) How long does a stagger last? Under Proposition "frozen" a collision-free
      stagger is rigid, so nothing erodes it in the deterministic model. Adding
      per-cycle jitter to T makes each gap a random walk with per-cycle
      variance 2 sigma^2. The lifetime of a stagger of margin m is the first
      passage of that walk to 0, which scales as (m/sigma)^2. Up to that first
      passage no two writes overlap, so the integrator reduces exactly to the
      free-period recursion s_i^{k+1} = s_i^k + d + T(1 + sigma z_i^k), which
      is what `lifetime_fast` iterates; `check_fast` verifies that the two
      agree cycle for cycle on the same draws.

  (c) Is the walk still driftless once writes *do* contend? That is where
      Theorem "pair" is tested, and (b) is not: before the first overlap every
      job runs alone whatever the coupling would be. `drift` therefore
      continues past the first overlap and measures the mean per-cycle change
      of the gap.
"""

import numpy as np
from exact import simulate, launch, is_frozen

SEEDS = 20
LIFE_SEEDS = 500
LIFE_MAX = 3000            # cycle budget per trajectory; survivors are censored


def writer_histogram(N, L, seed=0, cycles=300, window="second"):
    """Time-weighted distribution of the number of concurrent writers.

    Returned alongside is the effective write duty q, the fraction of its own
    cycle a job spends writing. Under independent phases the count is then
    Binomial(N, q): that is the null this is compared against, conditioned on
    the duty the fleet actually realises (contention inflates it above d/P_0).
    `window` selects the second half of the run or its first cycle, the latter
    carrying the launch geometry alone.
    """
    d = L / N
    S, E = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                    phi0=launch(N, d, seed)[0], ends=True)
    n = min(min(len(s) for s in S), min(len(e) for e in E))
    S = np.array([s[:n] for s in S])
    E = np.array([e[:n] for e in E])
    P = np.median(np.diff(S, axis=1))
    S, E = (S[:, n // 2:], E[:, n // 2:]) if window == "second" \
        else (S[:, :1], E[:, :1])
    ev = np.concatenate([np.stack([S.ravel(), np.ones(S.size)]),
                         np.stack([E.ravel(), -np.ones(E.size)])], axis=1)
    ev = ev[:, np.argsort(ev[0])]
    nw = np.cumsum(ev[1]).astype(int)
    h = np.zeros(N + 1)
    np.add.at(h, np.clip(nw[:-1], 0, N), np.diff(ev[0]))
    return h / h.sum(), (E - S).mean() / P


def independent_histogram(N, duty):
    """Same statistic for N independent uniform phases: Binomial(N, duty)."""
    from math import comb
    return np.array([comb(N, k) * duty ** k * (1 - duty) ** (N - k)
                     for k in range(N + 1)])


def order_flips(N, L, seed=0, cycles=300):
    """Fraction of cycles at which the cyclic firing order changes."""
    d = L / N
    S = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                 phi0=launch(N, d, seed)[0])
    n = min(len(s) for s in S)
    A = np.array([s[:n] for s in S])[:, n // 2:]
    rank = np.argsort(np.argsort(A, axis=0), axis=0)
    return (np.diff(rank, axis=1) != 0).any(axis=0).mean()


def even_stagger(N, d):
    return 1.0 - ((np.arange(N) * (1 + d) / N) % 1.0)


def lifetime(N, L, sigma, seed=0, cycles=400):
    """Cycles from an even collision-free stagger to the first overlap."""
    d = L / N
    rng = np.random.default_rng(1000 + seed)
    S, E = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                    phi0=even_stagger(N, d), jitter=sigma, rng=rng, ends=True)
    first = cycles
    for s, e in zip(S, E):
        n = min(len(s), len(e))
        hit = np.flatnonzero(e[:n] - s[:n] > d * (1 + 1e-9))
        if hit.size:
            first = min(first, int(hit[0]))
    return first


def lifetime_fast(N, L, sigma, seed=0, cycles=LIFE_MAX):
    """Same quantity on the free-period recursion the integrator reduces to.

    Exact up to the first overlap, which is all that is asked of it, and it
    consumes the same draws as `simulate` because those are indexed by
    (job, cycle). Returns `cycles` if the stagger survives the budget.
    """
    d = L / N
    Z = np.random.default_rng(1000 + seed).normal(size=(N, cycles + 8))
    s = np.cumsum(np.concatenate(
        [(1.0 - even_stagger(N, d))[:, None],
         d + np.maximum(0.0, 1.0 + sigma * Z[:, :cycles])], axis=1), axis=1)
    s = s[np.argsort(s[:, 0])]
    g = np.vstack([np.diff(s, axis=0)[:, :-1], s[0, 1:] - s[-1, :-1]])
    hit = np.flatnonzero((g < d * (1 - 1e-12)).any(axis=0))
    return int(hit[0]) if hit.size else cycles


def check_fast(N, L, sigma, seeds=20, cycles=400):
    """The two implementations must agree seed by seed below the budget."""
    a = np.array([lifetime(N, L, sigma, seed=s, cycles=cycles)
                  for s in range(seeds)])
    b = np.array([lifetime_fast(N, L, sigma, seed=s, cycles=cycles)
                  for s in range(seeds)])
    return int(np.abs(a - b).max()), int((a >= cycles).sum())


def launch_null(N, d, draws=20000, seed=0):
    """Writer distribution of the launch geometry itself, no dynamics.

    N windows of length d placed at the firing instants of the launch law on a
    circle of circumference 1 + d, time-weighted, conditioned outside C exactly
    as the runs are. This is the null the launch protocol implies, as opposed
    to the binomial null of independent phases at the same duty.
    """
    rng = np.random.default_rng(seed)
    P, h = 1.0 + d, np.zeros(N + 1)
    while draws:
        phi0 = rng.random(N)
        if is_frozen(phi0, d):
            continue
        draws -= 1
        # firing instants lie in [0,1) and writes end before P, so no window
        # wraps the origin and the running count starts from zero
        s = np.sort(1.0 - phi0)
        ev = np.concatenate([np.stack([s, np.ones(N)]),
                             np.stack([s + d, -np.ones(N)])], axis=1)
        ev = ev[:, np.argsort(ev[0])]
        nw = np.cumsum(ev[1]).astype(int)
        np.add.at(h, nw[:-1], np.diff(ev[0]))
        h[0] += P - ev[0, -1] + ev[0, 0]
    return h / h.sum()


def drift(N, L, sigma, seed=0, cycles=300, gap0=None, post=100):
    """Mean per-cycle change of one gap, before and after the first overlap.

    Under Theorem "pair" the walk stays driftless once writes contend; before
    the first overlap it is driftless whatever the coupling would be, so only
    the second number tests the theorem. `gap0` launches a pair already inside
    contention instead of starting from a stagger. Drifts are in units of sigma
    per cycle; the third return is the fraction of cycles in which some write
    is stretched by another, that is in which the coupling is active.
    """
    d = L / N
    phi0 = even_stagger(N, d) if gap0 is None else 1.0 - np.arange(N) * gap0
    rng = np.random.default_rng(1000 + seed)
    S, E = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                    phi0=phi0, jitter=sigma, rng=rng, ends=True)
    n = min(min(len(s) for s in S), min(len(e) for e in E))
    A = np.array([s[:n] for s in S])
    stretched = (np.array([e[:n] for e in E]) - A > d * (1 + 1e-9))
    hit = np.flatnonzero(stretched.any(axis=0))
    k = int(hit[0]) if hit.size else n - 1
    g = A[1] - A[0]                      # one gap, followed through the run
    before = np.diff(g[:k + 1]).mean() / sigma if k >= 2 else np.nan
    after = np.diff(g[k:k + post + 1]).mean() / sigma \
        if post and n - k > post else np.nan
    return before, after, stretched.any(axis=0).mean(), np.diff(g).mean() / sigma


def quant(h, p):
    """p-quantile of a distribution given as a vector of probabilities."""
    return int(np.searchsorted(np.cumsum(h), p))


if __name__ == "__main__":
    print("=== concurrent writers: fleet vs independent phases at the same duty ===")
    print("   N    L   duty    P(n_w >= 2)         P(n_w >= 3)        "
          "99th pct   99.9th pct")
    for N, L in ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9)):
        out = [writer_histogram(N, L, seed=s) for s in range(SEEDS)]
        H = np.array([o[0] for o in out])
        duty = np.mean([o[1] for o in out])
        B = independent_histogram(N, duty)
        h = H.mean(axis=0)
        se = H.std(axis=0, ddof=1) / np.sqrt(SEEDS)
        s2 = np.sqrt((se[2:] ** 2).sum())
        s3 = np.sqrt((se[3:] ** 2).sum())
        print(f"  {N:3d} {L:4.2f}  {duty:.3f}  {h[2:].sum():.3f}+-{s2:.3f} "
              f"(iid {B[2:].sum():.3f})  {h[3:].sum():.3f}+-{s3:.3f} "
              f"(iid {B[3:].sum():.3f})   {quant(h, .99):2d} (iid "
              f"{quant(B, .99):2d})   {quant(h, .999):2d} (iid "
              f"{quant(B, .999):2d})")

    print("\n=== how much of the departure is the launch law rather than the "
          "dynamics? ===")
    print("   N    L   P(n_w >= 2) at the launch, and its binomial at the same"
          " duty | after 300 cycles, and its binomial")
    for N, L in ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9)):
        d = L / N
        g = launch_null(N, d)[2:].sum()
        b0 = independent_histogram(N, d / (1 + d))[2:].sum()
        s = [writer_histogram(N, L, seed=s) for s in range(SEEDS)]
        Hs = np.array([o[0] for o in s]); qs = np.mean([o[1] for o in s])
        print(f"  {N:3d} {L:4.2f}          {g:.3f}   {b0:.3f}   "
              f"(launch excess {g-b0:+.3f})        {Hs.mean(axis=0)[2:].sum():.3f}"
              f"   {independent_histogram(N, qs)[2:].sum():.3f}   "
              f"(excess {Hs.mean(axis=0)[2:].sum()-independent_histogram(N, qs)[2:].sum():+.3f})")

    print("\n=== firing order: fraction of cycles with any rank change ===")
    for N, L in ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9)):
        v = [order_flips(N, L, seed=s) for s in range(SEEDS)]
        print(f"  N={N:3d} L={L:4.2f}   {np.mean(v):.4f} +- "
              f"{np.std(v, ddof=1)/np.sqrt(SEEDS):.4f}")

    print("\n=== the fast recursion against the integrator, cycle for cycle ===")
    for N, L, sg in ((8, 0.3, 0.02), (8, 0.6, 0.01), (16, 0.3, 0.01),
                     (32, 0.3, 0.005)):
        err, cens = check_fast(N, L, sg)
        print(f"  N={N:3d} L={L} sigma={sg}: max |fast - exact| = {err} cycle(s)"
              f", {cens}/20 censored at the budget")

    print(f"\n=== lifetime of a stagger under per-cycle jitter of T "
          f"({LIFE_SEEDS} seeds) ===")
    print("   N    L   margin m   sigma    median [10th, 90th]   ratio to "
          "(m/sigma)^2   P(survive 10 / 50)  censored")
    for N, L in ((8, 0.3), (8, 0.6), (16, 0.3), (32, 0.3)):
        d = L / N
        m = (1 + d) / N - d
        for sigma in (0.02, 0.01, 0.005, 0.0025):
            v = np.array([lifetime_fast(N, L, sigma, seed=s)
                          for s in range(LIFE_SEEDS)])
            med = np.median(v)
            print(f"  {N:3d} {L:4.2f}   {m:.4f}   {sigma:.4f}   "
                  f"{med:6.1f} [{np.percentile(v,10):.0f}, "
                  f"{np.percentile(v,90):.0f}]      {med/(m/sigma)**2:.3f}"
                  f"        {(v>10).mean():.2f} / {(v>50).mean():.2f}"
                  f"        {(v>=LIFE_MAX).sum()}")

    f = lambda c: (f"{np.nanmean(c):+.4f} +- "
                   f"{np.nanstd(c, ddof=1)/np.sqrt((~np.isnan(c)).sum()):.4f}")

    print("\n=== a pair launched inside contention: drift of its gap ===")
    print("   N    L   sigma   gap_0    drift/cycle (units of sigma)   "
          "cycles with a stretched write")
    for L, sg, g0 in ((0.3, 0.02, 0.10), (0.3, 0.01, 0.05), (0.6, 0.02, 0.15)):
        b = np.array([drift(2, L, sg, seed=s, gap0=g0, post=0) for s in range(400)])
        print(f"    2 {L:4.2f}  {sg:.3f}   {g0:.2f}       {f(b[:,3])}"
              f"              {b[:,2].mean():.2f}")

    print("\n=== a staggered fleet: drift before, and over the 100 cycles after,"
          " the first overlap ===")
    print("   N    L   sigma    before                after            "
          "cycles with a stretched write")
    for N, L, sg in ((8, 0.3, 0.01), (8, 0.6, 0.02), (16, 0.3, 0.01)):
        b = np.array([drift(N, L, sg, seed=s) for s in range(200)])
        print(f"  {N:3d} {L:4.2f}  {sg:.3f}    {f(b[:,0])}   {f(b[:,1])}"
              f"        {b[:,2].mean():.2f}")


==> anc/sim/checks.py <==
"""Robustness controls for the numerical claims of the paper.

Four things the raw tables do not settle on their own:

  1. the incoherent floor. sqrt(pi)/(2 sqrt(N)) is the large-N Rayleigh
     approximation to E[R_m], not its finite-N value; the null distribution is
     resampled here at the same N and the same protocol.
  2. stationarity. Table "order" keeps the second half of 300 cycles; the two
     quarters of that half are compared.
  3. frozen vs mixing. Daido moments at the floor are also what a fleet frozen
     in an irregular configuration would give, seed by seed. The
     configuration autocorrelation C(l) separates the two: identically 1 if
     frozen, decaying if the configuration keeps moving.
  4. the perturbed direction. The separation rate is fitted along one
     perturbation of one job; it is re-measured with every job perturbed in
     turn, and reported seed by seed rather than as a mean alone.
  5. distance to the launch. A dispersion around the time average is not a
     distance to the initial configuration: a trajectory can drift slowly away
     while staying tightly autocorrelated. D(phi_k, phi_0) below is that
     distance, quotiented by the global rotation, which is the neutral mode of
     Theorem "pair" and must not count as reorganisation.
"""

import numpy as np
from exact import simulate, launch, dist
from dynamics import lyapunov

SEEDS = 20


def phases(N, L, seed=0, cycles=300, half=True):
    """Relative phases phi_i^k (jobs x cycles), firing times, and the cycle P."""
    d = L / N
    st = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                  phi0=launch(N, d, seed)[0])
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])
    P = np.median(np.diff(A, axis=1))
    A = A[:, n // 2:] if half else A
    return 2 * np.pi * (A - A.mean(axis=0)) / P, P


def dist_to_launch(phi):
    """D(phi_k, phi_0) of eq. (dist), in units of a cycle, cycle by cycle.

    The global rotation is minimised over, so a fleet that translates rigidly
    scores zero however far it has travelled.
    """
    return dist(phi, phi[:, 0])


def scrambled(N, draws=20000, seed=0):
    """D between two independent uniform configurations: the reorganised value."""
    rng = np.random.default_rng(seed)
    u = (rng.random((draws, N)) - rng.random((draws, N))) * 2 * np.pi
    return dist(u.T, np.zeros(N)).mean()


def gap_vector(N, L, seed=0, cycles=800):
    """Cyclic gaps between write starts by rank, first and last cycle.

    The firing order is invariant (Prop. "order"), so rank j separates the same
    pair of jobs at every cycle and the two vectors are paired rank by rank: a
    per-rank ratio is then a statement about one gap and not about whichever
    gap happens to be the smallest, whose identity may change.
    """
    d = L / N
    st = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                  phi0=launch(N, d, seed)[0])
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])
    A = A[np.argsort(A[:, 0])]                   # by rank in the invariant order
    P = np.median(np.diff(A, axis=1))
    g = np.vstack([np.diff(A, axis=0)[:, :-1], A[0, 1:] - A[-1, :-1]]) / P
    return g[:, 0], g[:, -1]


def min_gap(N, L, seed=0, cycles=800):
    """Smallest cyclic gap between write starts, first and last cycle."""
    g0, g1 = gap_vector(N, L, seed=seed, cycles=cycles)
    return g0.min(), g1.min()


def daido_window(phi, m):
    return np.abs(np.exp(1j * m * phi).mean(axis=0)).mean()


LAGS = (1, 10, 50, 150)


def autocorr(phi, lags=LAGS):
    """C(l) = <cos(phi_i^{k+l} - phi_i^k)>: 1 if the configuration is frozen."""
    return [np.cos(phi[:, l:] - phi[:, :-l]).mean() for l in lags]


def step(phi):
    """Mean per-cycle displacement of a job's relative phase, in cycles."""
    dphi = np.diff(phi, axis=1)
    return np.abs((dphi + np.pi) % (2 * np.pi) - np.pi).mean() / (2 * np.pi)


if __name__ == "__main__":
    rng = np.random.default_rng(0)

    print("=== 1. incoherent floor: resampled vs the Rayleigh approximation ===")
    print("   N   E[R] resampled (1e6 draws)   sqrt(pi)/(2 sqrt N)   ratio")
    for N in (8, 16, 32):
        u = rng.random((200_000, N)) * 2 * np.pi
        r = np.abs(np.exp(1j * u).mean(axis=1)).mean()
        base = np.sqrt(np.pi) / (2 * np.sqrt(N))
        print(f"  {N:3d}        {r:.4f}                  {base:.4f}          "
              f"{r/base:.4f}")

    print("\n=== 2. stationarity: third quarter vs fourth quarter ===")
    print("   N    L    R_1 (Q3)      R_1 (Q4)      R_4 (Q3)      R_4 (Q4)")
    for N, L in ((8, 0.6), (16, 0.9), (32, 0.3)):
        q3 = np.zeros((SEEDS, 2))
        q4 = np.zeros((SEEDS, 2))
        for s in range(SEEDS):
            phi, _ = phases(N, L, seed=s)
            h = phi.shape[1] // 2
            for j, m in enumerate((1, 4)):
                q3[s, j] = daido_window(phi[:, :h], m)
                q4[s, j] = daido_window(phi[:, h:], m)
        f = lambda a: f"{a.mean():.3f}+-{a.std(ddof=1)/np.sqrt(SEEDS):.3f}"
        print(f"  {N:3d} {L:4.2f}  {f(q3[:,0])}  {f(q4[:,0])}  "
              f"{f(q3[:,1])}  {f(q4[:,1])}")

    print("\n=== 3. frozen or moving: displacement, distance to the launch, C(l) ===")
    print("   N    L    step/cycle       spread          D(phi_k,phi_0) mean / max"
          "    scrambled    " + "     ".join(f"C({l})" for l in LAGS))
    for N, L in ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9)):
        rows = []
        for s in range(SEEDS):
            full, _ = phases(N, L, seed=s, cycles=800, half=False)
            phi = full[:, full.shape[1] // 2:]
            D = dist_to_launch(full)
            rows.append([step(phi), phi.std(axis=1).mean() / (2 * np.pi),
                         D[len(D) // 2:].mean(), D.max()] + autocorr(phi))
        r = np.array(rows)
        m, se = r.mean(axis=0), r.std(axis=0, ddof=1) / np.sqrt(SEEDS)
        print(f"  {N:3d} {L:4.2f}  " +
              "  ".join(f"{m[j]:.3f}+-{se[j]:.3f}" for j in range(4)) +
              f"   {scrambled(N):.3f}     " +
              "  ".join(f"{m[j]:+.3f}+-{se[j]:.3f}" for j in range(4, r.shape[1])))
    d = 0.9 / 8
    offs = np.arange(8) * (1 + d) / 8
    st = simulate(np.ones(8), np.full(8, d), cycles=800, phi0=1.0 - (offs % 1.0))
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])
    P = np.median(np.diff(A, axis=1))
    full = 2 * np.pi * (A - A.mean(axis=0)) / P
    phi = full[:, n // 2:]
    print(f"  control, collision-free stagger N=8, L=0.9: step {step(phi):.2e}, "
          f"D {dist_to_launch(full)[-1]:.2e}, "
          f"C = {np.round(autocorr(phi), 4)}")

    print("\n=== 5. does the smallest gap decay? (mean over seeds, units of a cycle) ===")
    print("   N    L    min gap at launch      after 800 cycles     "
          "paired ratio, 95% CI (min | fixed rank)   argmin moved")
    for N, L in ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9)):
        v, ratio, moved = [], [], 0
        for s in range(SEEDS):
            g0, g1 = gap_vector(N, L, seed=s)
            j = int(np.argmin(g0))
            v.append([g0.min(), g1.min()])
            # the minimum over ranks, and the gap of the rank that was smallest:
            # the second is one fixed pair of jobs, whose identity cannot change
            ratio.append([g1.min() / g0.min(), g1[j] / g0[j]])
            moved += int(np.argmin(g1) != j)
        v, lr = np.array(v), np.log(np.array(ratio))
        m, se = v.mean(axis=0), v.std(axis=0, ddof=1) / np.sqrt(SEEDS)
        c, h = lr.mean(axis=0), 2.093 * lr.std(axis=0, ddof=1) / np.sqrt(SEEDS)
        ci = "  ".join(f"[{np.exp(c[j]-h[j]):.2f}, {np.exp(c[j]+h[j]):.2f}]"
                       for j in range(2))
        print(f"  {N:3d} {L:4.2f}     {m[0]:.4f}+-{se[0]:.4f}        "
              f"{m[1]:.4f}+-{se[1]:.4f}      {ci}      {moved:2d}/{SEEDS}")

    print("\n=== 4. which job is perturbed, and spread across seeds ===")
    print("   N    L    per-job means (rate fitted below 1e-3)      "
          "seed min / median / max")
    for N, L in ((8, 0.6), (16, 0.9)):
        per_job = []
        for j in range(N):
            v = []
            for s in range(SEEDS):
                # lyapunov() perturbs job 0; jobs are exchangeable, so rotating
                # the initial condition perturbs job j of the same trajectory
                p = np.random.default_rng(s).random(N)
                v.append(lyapunov(N, L, seed=s, phi0=np.roll(p, -j)))
            per_job.append(np.nanmean(v))
        allv = np.array([lyapunov(N, L, seed=s) for s in range(SEEDS)])
        allv = allv[~np.isnan(allv)]
        print(f"  {N:3d} {L:4.2f}   {np.min(per_job):+.3f} .. {np.max(per_job):+.3f} "
              f"(mean {np.mean(per_job):+.3f})        "
              f"{allv.min():+.3f} / {np.median(allv):+.3f} / {allv.max():+.3f}")


==> anc/sim/dynamics.py <==
"""Separation growth of nearby fleet configurations: finite-time exponent.

Two trajectories differing initially by eps in one job's phase are integrated
exactly and their separation in firing-time coordinates is fitted over the range
in which it stays below a ceiling. This is a finite-time separation rate, not an
asymptotic Lyapunov exponent computed in tangent space: the state is hybrid, so
there is no tangent vector to renormalise. What can be checked, and is checked
here, is that the fitted rate does not depend on eps or on the fit window.

Protocol. Launches are drawn uniformly and *conditioned on the complement of
the collision-free set C*: a launch inside C is rigid for ever (Prop. "frozen")
and returns a rate that is exactly zero, so averaging it with the others hides
two populations in one number. The number of draws rejected is reported per
cell, as is the number of retained seeds whose rate is not positive.
"""

import numpy as np
from exact import simulate, launch

SEEDS = 60
CYC = 80
NULL = 1e-4          # |rate| below this is a null rate, not a positive one


def separation(N, L, seed=0, cycles=CYC, eps=1e-9, phi0=None):
    """Cycle-by-cycle separation of two trajectories eps apart in one phase."""
    d = L / N
    p = launch(N, d, seed)[0] if phi0 is None else np.asarray(phi0)
    q = p.copy()
    q[0] += eps
    a = simulate(np.ones(N), np.full(N, d), cycles=cycles, phi0=p)
    b = simulate(np.ones(N), np.full(N, d), cycles=cycles, phi0=q)
    n = min(min(len(x) for x in a), min(len(x) for x in b))
    A = np.array([x[:n] for x in a])
    B = np.array([x[:n] for x in b])
    return np.abs(A - B).max(axis=0)


def lyapunov(N, L, seed=0, cycles=CYC, eps=1e-9, lo=0.0, hi=1e-3, phi0=None):
    dist = separation(N, L, seed=seed, cycles=cycles, eps=eps, phi0=phi0)
    n = len(dist)
    ok = (dist > lo) & (dist < hi)
    if ok.sum() < 5:
        return np.nan
    k = np.arange(n)[ok]
    return np.polyfit(k, np.log(dist[ok]), 1)[0]


def three_writers(N, L, seed=0, cycles=CYC):
    """Fraction of the run with three or more concurrent writers.

    The launches whose separation rate is null are worth a mechanism rather than
    a census: if no instant of a trajectory carries three writers, every
    collision on it is a two-body collision, which Theorem "pair" charges
    symmetrically, and there is nothing to amplify.
    """
    d = L / N
    S, E = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                    phi0=launch(N, d, seed)[0], ends=True)
    t = np.concatenate([np.concatenate(S), np.concatenate(E)])
    v = np.concatenate([np.ones(sum(map(len, S))), -np.ones(sum(map(len, E)))])
    o = np.argsort(t, kind="stable")
    t, nw = t[o], np.cumsum(v[o])
    return float(np.diff(t)[nw[:-1] >= 3].sum() / (t[-1] - t[0]))


def cell(N, L, seeds=SEEDS, **kw):
    """Mean rate over the retained (contending) seeds, plus the two censuses."""
    rejected = sum(launch(N, L / N, s)[1] for s in range(seeds))
    v = np.array([lyapunov(N, L, seed=s, **kw) for s in range(seeds)])
    v = v[~np.isnan(v)]
    se = v.std(ddof=1) / np.sqrt(len(v)) if len(v) > 1 else np.nan
    return dict(mean=v.mean(), se=se, n=len(v),
                rejected=rejected, null=int((np.abs(v) < NULL).sum()),
                neg=int((v < -NULL).sum()), lo=v.min(), hi=v.max())


if __name__ == "__main__":
    print(f"=== separation rate per cycle, {SEEDS} launches outside C per cell,")
    print("=== mean +- standard error (n = seeds retained, rej = draws rejected")
    print("=== as collision-free, nul = retained seeds with |rate| < 1e-4)")
    print("   N          L=0.3                     L=0.6                     L=0.9")
    for N in (4, 8, 16):
        row = []
        for L in (0.3, 0.6, 0.9):
            c = cell(N, L)
            row.append(f"{c['mean']:+.3f}+-{c['se']:.3f} rej{c['rejected']:3d} "
                       f"nul{c['null']:2d}")
        print(f"  {N:3d}  " + "  ".join(row))

    print("\n=== spread across retained seeds (min .. max) ===")
    for N in (4, 8, 16):
        for L in (0.3, 0.6, 0.9):
            c = cell(N, L)
            print(f"  N={N:3d} L={L}: [{c['lo']:+.3f}, {c['hi']:+.3f}], "
                  f"{c['neg']} seed(s) below -1e-4")

    print("\n=== the null-rate launches: do they ever put three jobs on the fabric? ===")
    print("   N    L   null seeds   of those, time at n_w>=3   "
          "rate of the other n_w<3 launches")
    for N in (4, 8, 16):
        for L in (0.3, 0.6, 0.9):
            v = np.array([lyapunov(N, L, seed=s) for s in range(SEEDS)])
            f3 = np.array([three_writers(N, L, s) if not np.isnan(v[s]) else np.nan
                           for s in range(SEEDS)])
            nul = (np.abs(v) < NULL)
            pair = (f3 == 0) & ~nul & ~np.isnan(v)
            rng = (f"[{v[pair].min():+.3f}, {v[pair].max():+.3f}] (n={pair.sum()})"
                   if pair.any() else "none")
            print(f"  {N:3d} {L:4.2f}      {nul.sum():2d}          "
                  f"max {np.nanmax(f3[nul]) if nul.any() else 0:.0e}            {rng}")

    print("\n=== robustness: dependence on eps and on the fit window (20 seeds) ===")
    for N, L in ((8, 0.6), (16, 0.9)):
        print(f"  N={N}, L={L}")
        for eps in (1e-12, 1e-9, 1e-6):
            c = cell(N, L, seeds=20, eps=eps)
            print(f"    eps={eps:.0e}                 {c['mean']:+.3f} +- "
                  f"{c['se']:.3f}  (n={c['n']})")
        for lo, hi in ((0.0, 1e-6), (1e-6, 1e-3), (1e-4, 1e-2)):
            c = cell(N, L, seeds=20, eps=1e-12, lo=lo, hi=hi)
            print(f"    window [{lo:.0e}, {hi:.0e}]        {c['mean']:+.3f} +- "
                  f"{c['se']:.3f}  (n={c['n']})")

    print("\n=== control: an evenly staggered, collision-free fleet ===")
    for N, L in ((8, 0.9), (16, 0.6)):
        d = L / N
        offs = np.arange(N) * (1 + d) / N
        dist = separation(N, L, cycles=CYC, phi0=1.0 - (offs % 1.0))
        print(f"  N={N:3d} L={L}: separation {dist[0]:.2e} -> {dist[-1]:.2e} "
              f"over {len(dist)-1} cycles "
              f"(no growth: the collision-free set is neutral)")


==> anc/sim/exact.py <==
"""Exact event-driven integrator for the shared-resource fleet.

Rates are piecewise constant between events, so stepping event-to-event is exact
up to floating point, which is required here since the question is whether a
phase gap drifts at all.

Job i alternates COMPUTE (work T_i at rate v = min(1, C/n_c)) and WRITE
(volume d_i at rate f(n_w)/n_w, bandwidth normalised to f(1) = 1). Time
unit: T = 1.
"""

import numpy as np

COMPUTE, WRITE = 0, 1


def simulate(T, d, C=np.inf, cycles=200, phi0=None, async_ckpt=False, rng=None,
             f=None, jitter=0.0, ends=False):
    """Run the fleet; return the list of write-start times per job.

    T, d : arrays of per-job compute work and solo write duration.
    C    : power cap, in units of jobs runnable at full speed (inf = no cap).
    phi0 : initial fraction of compute work already done (default: random).
    async_ckpt : if True, a writing job keeps computing (non-blocking checkpoint).
    f    : total write throughput as a function of the number of writers
           (default: work-conserving, f(n) = 1). Only exchangeability is used,
           so f may degrade or improve with concurrency.
    jitter : relative standard deviation of the per-cycle compute work; 0 is
           Assumption 3 (deterministic). T_i^k = T_i max(0, 1 + jitter * z_i^k)
           with z_i^k standard normal, independent across jobs and cycles. The
           draws are indexed by (job, cycle) rather than consumed in event
           order, so a run is reproducible from the seed alone and coincides
           with the free-period recursion for as long as no two writes overlap.
    ends : also return the write-end times (needed to count concurrent writers).
    """
    T, d = np.atleast_1d(T).astype(float), np.atleast_1d(d).astype(float)
    N = len(T)
    rng = rng or np.random.default_rng(0)
    phi0 = rng.random(N) if phi0 is None else np.atleast_1d(phi0).astype(float)

    mode = np.full(N, COMPUTE)
    rem_w = T * (1 - phi0)          # remaining compute work
    rem_v = np.zeros(N)             # remaining checkpoint volume
    starts = [[] for _ in range(N)]
    stops = [[] for _ in range(N)]
    Z = rng.normal(size=(N, cycles + 8)) if jitter else None
    nk = np.zeros(N, int)

    def work(i):
        if not jitter:
            return T[i]
        z = Z[i, nk[i]]
        nk[i] += 1
        return T[i] * max(0.0, 1.0 + jitter * z)

    t = 0.0
    target = cycles * float(np.mean(T))

    while t < target:
        writing = mode == WRITE
        nw = int(writing.sum())
        # a blocking checkpoint idles the GPU; an async one keeps computing
        computing = ~writing if not async_ckpt else np.ones(N, bool)
        nc = int(computing.sum())
        v = 0.0 if nc == 0 else min(1.0, C / nc)
        r = (1.0 if f is None else f(nw)) / nw if nw else 0.0

        dts = []
        if v > 0 and computing.any():
            dts.append(np.min(rem_w[computing]) / v)
        if nw:
            dts.append(rem_v[writing].min() / r)
        dt = min(dts)

        rem_w[computing] -= v * dt
        if nw:
            rem_v[writing] -= r * dt
        t += dt

        tol = 1e-12
        done_w = computing & (rem_w <= tol)      # finished a compute phase
        done_v = writing & (rem_v <= tol)        # finished writing

        for i in np.flatnonzero(done_v):
            mode[i] = COMPUTE
            stops[i].append(t)
            if async_ckpt:                        # async: compute never stopped
                pass
            else:
                rem_w[i] = work(i)
        for i in np.flatnonzero(done_w):
            if async_ckpt:
                rem_w[i] = work(i)                # next cycle's work starts now
                if mode[i] == WRITE:              # still writing: skip a start
                    continue
            mode[i] = WRITE
            rem_v[i] = d[i]
            starts[i].append(t)

    S = [np.array(s) for s in starts]
    return (S, [np.array(e) for e in stops]) if ends else S


def dist(phi, ref):
    """D(phi, ref): RMS geodesic phase distance, minimised over the rotation.

    phi is (N,) or (N, K), ref is (N,); returns a scalar or a (K,) array, in
    units of a cycle. The global rotation is a symmetry of the dynamics and
    must not count as a reorganisation, so it is divided out by *minimising*
    over it. The circular mean arg sum exp(i(phi-ref)) is not the minimiser
    here: it minimises the chordal sum, which differs from the geodesic one as
    soon as the displacements are dispersed. The geodesic objective is
    piecewise quadratic in the rotation alpha with breakpoints where some
    displacement crosses pi, and on the piece whose unwrapping lifts the k
    smallest displacements by 2 pi its minimiser is mean + 2 pi k / N; the
    minimum over those N candidates of the exact objective is therefore the
    minimum itself (checked against a dense grid in `_check_dist`).
    """
    th = (np.atleast_2d(np.asarray(phi, float).T) -
          np.asarray(ref, float)) % (2 * np.pi)                    # (K, N)
    N = th.shape[1]
    alpha = th.mean(axis=1)[:, None] + 2 * np.pi * np.arange(N) / N
    r = (th[:, None, :] - alpha[:, :, None] + np.pi) % (2 * np.pi) - np.pi
    D = np.sqrt((r ** 2).mean(axis=2).min(axis=1)) / (2 * np.pi)
    return D if np.ndim(phi) > 1 else D[0]


def _check_dist(N=7, trials=200, grid=20_001, seed=0):
    """The N candidates of `dist` against a dense grid search. Returns the
    largest discrepancy, and the largest gain over the circular-mean rotation."""
    rng = np.random.default_rng(seed)
    a = np.linspace(0, 2 * np.pi, grid)
    worst = gain = 0.0
    for _ in range(trials):
        th = rng.random(N) * 2 * np.pi
        r = (th[None, :] - a[:, None] + np.pi) % (2 * np.pi) - np.pi
        brute = np.sqrt((r ** 2).mean(axis=1).min()) / (2 * np.pi)
        chordal = np.angle(np.exp(1j * th).mean())
        rc = (th - chordal + np.pi) % (2 * np.pi) - np.pi
        worst = max(worst, abs(dist(th, np.zeros(N)) - brute))
        gain = max(gain, np.sqrt((rc ** 2).mean()) / (2 * np.pi) - brute)
    return worst, gain


def gaps(starts, ref=0):
    """Phase gaps of every job relative to job `ref`, cycle by cycle."""
    n = min(len(s) for s in starts)
    A = np.array([s[:n] for s in starts])
    return A[:, :] - A[ref, :]


def is_frozen(phi0, d):
    """Is this launch in the collision-free set C?

    Uncapped and with T = 1, job i first writes at 1 - phi0_i, so the launch is
    collision-free iff the N cyclic gaps of those instants over the free period
    1 + d are all at least d. Such a launch is rigid for ever (Prop. "frozen"),
    which is why the numerics conditions on its complement.
    """
    s = np.sort(1.0 - np.asarray(phi0, float))
    return np.diff(np.append(s, s[0] + 1.0 + d)).min() >= d - 1e-12


def launch(N, d, seed, frozen=False):
    """Random launch: phi0 ~ U[0,1)^N, redrawn until outside C (or inside it).

    The rejection is the declared protocol of the paper: C is invariant and
    exactly rigid, so a draw landing in it measures Prop. "frozen" and not the
    contending dynamics. Returns (phi0, number of draws rejected).
    """
    rng = np.random.default_rng(seed)
    for k in range(1000):
        phi0 = rng.random(N)
        if is_frozen(phi0, d) == frozen:
            return phi0, k
    raise RuntimeError(f"no launch found for N={N}, d={d}, frozen={frozen}")


==> anc/sim/figures.py <==
"""Figures for the paper. Run from sim/; writes into ../figures/."""

import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from exact import simulate
from spectrum import jacobian
from dynamics import separation
from burst import LIFE_SEEDS, lifetime_fast

OUT = os.path.join(os.path.dirname(__file__), "..", "figures")
os.makedirs(OUT, exist_ok=True)
plt.rcParams.update({"font.size": 9.5, "axes.spines.top": False,
                     "axes.spines.right": False, "figure.dpi": 150})


def save(fig, name):
    """PDF for the paper, PNG for quick visual inspection."""
    fig.savefig(os.path.join(OUT, name + ".pdf"))
    fig.savefig(os.path.join(OUT, name + ".png"))


def fig_mechanism():
    """Timeline of three jobs: overlap, unequal exit gaps, interval map."""
    d, s = 0.30, np.array([0.0, 0.06, 0.14])
    N = 3
    # exit times from the analytic construction of Theorem 2
    a = np.diff(s)
    t = np.empty(N)
    t[0] = 3 * d - 1.5 * s[1] - 0.5 * s[2]
    t[1] = t[0] + (N - 1) / 1 * a[0]
    t[2] = t[1] + (N - 2) / 2 * a[1]

    fig, ax = plt.subplots(figsize=(6.6, 2.9))
    y = {i: N - 1 - i for i in range(N)}          # job 1 on top
    for i in range(N):
        ax.barh(y[i], 0.13, left=s[i] - 0.13, height=0.42,
                color="0.93", edgecolor="k", linewidth=0.6)
        ax.barh(y[i], t[i] - s[i], left=s[i], height=0.42,
                color="0.72", edgecolor="k", linewidth=0.6)
        ax.text(s[i] - 0.065, y[i], "compute", va="center", ha="center",
                fontsize=7, color="0.25")
        ax.text((s[i] + t[i]) / 2, y[i], "write", va="center", ha="center",
                fontsize=7.5)
        ax.plot([s[i], s[i]], [y[i] - 0.21, N - 0.55], ":", c="0.5", lw=0.7)
        ax.plot([t[i], t[i]], [-0.75, y[i] - 0.21], ":", c="0.5", lw=0.7)

    for j in range(N - 1):                        # entry intervals, on top
        ax.annotate("", xy=(s[j + 1], N - 0.45), xytext=(s[j], N - 0.45),
                    arrowprops=dict(arrowstyle="<->", lw=0.8))
        ax.text((s[j] + s[j + 1]) / 2, N - 0.33, f"$a_{j+1}$",
                ha="center", fontsize=8.5)
    ax.text(-0.13, N - 0.39, "entry", fontsize=7.5, color="0.35",
            va="center")

    lab = [r"$a'_1 = (N{-}1)\,a_1$", r"$a'_2 = a_2/(N{-}1)$"]
    for j, txt in enumerate(lab):                 # exit intervals, below
        ax.annotate("", xy=(t[j + 1], -0.66), xytext=(t[j], -0.66),
                    arrowprops=dict(arrowstyle="<->", lw=0.8))
        ax.annotate(txt, xy=((t[j] + t[j + 1]) / 2, -0.66),
                    xytext=(0.40 + 0.34 * j, -1.02), fontsize=8.5,
                    ha="center", va="center",
                    arrowprops=dict(arrowstyle="-", lw=0.5, color="0.5"))
    ax.text(-0.13, -0.66, "exit", fontsize=7.5, color="0.35", va="center")

    ax.set_yticks([y[i] for i in range(N)])
    ax.set_yticklabels([f"job {i+1}" for i in range(N)], fontsize=8)
    ax.set_xlabel("time (units of the nominal cycle)")
    ax.set_xlim(-0.16, t[-1] + 0.04)
    ax.set_ylim(-1.25, N - 0.15)
    ax.spines["left"].set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.set_title(r"$N=3$ writers: the leading gap is stretched, "
                 r"the trailing gap squeezed", fontsize=9)
    fig.tight_layout()
    save(fig, "fig1_mechanism")
    plt.close(fig)


def fig_spectrum():
    """Measured vs predicted eigenvalues, showing reciprocity."""
    rng = np.random.default_rng(7)
    fig, ax = plt.subplots(figsize=(3.3, 2.75))
    for N, mk in zip((4, 6, 8, 12), "osd^"):
        d = 1.8 / N
        s = np.sort(rng.random(N)) * 0.5 * d
        s -= s[0]
        meas = np.sort(np.abs(np.linalg.eigvals(jacobian(s, d))))[::-1]
        pred = np.array([(N - k) / k for k in range(1, N)])
        ax.plot(range(1, N), pred, "-", color="0.8", lw=3, zorder=1)
        ax.plot(range(1, N), meas, mk, ms=4, label=f"$N={N}$", zorder=2)
    ax.axhline(1, color="k", lw=0.6, ls=":")
    ax.set_yscale("log")
    ax.set_xlabel("mode index $j$")
    ax.set_ylabel(r"$|\lambda_j|$")
    ax.set_title(r"$\lambda_j=(N-j)/j$ (grey), measured (markers)",
                 fontsize=9)
    ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    save(fig, "fig2_spectrum")
    plt.close(fig)


def fig_lyapunov():
    """Separation growth of two nearby trajectories."""
    fig, ax = plt.subplots(figsize=(3.3, 2.75))
    for N, L in [(4, 0.6), (8, 0.6), (16, 0.6), (8, 0.9)]:
        dist = separation(N, L, seed=1, cycles=80)
        ok = dist > 0
        ax.semilogy(np.arange(len(dist))[ok], dist[ok], lw=1,
                    label=rf"$N={N}$, $L={L}$")
    ax.axhline(1e-3, color="k", lw=0.6, ls=":")
    ax.set_ylim(1e-10, 3e2)                    # headroom for the legend
    ax.text(30, 1.6e-3, "fit window ends", fontsize=7.5, color="0.4")
    ax.set_xlabel("cycle")
    ax.set_ylabel("trajectory separation")
    ax.set_title(r"Divergence from a $10^{-9}$ perturbation",
                 fontsize=9)
    ax.legend(fontsize=7.5, loc="upper left", ncol=2, frameon=True,
              framealpha=1, edgecolor="none", borderpad=0.2,
              columnspacing=1.0, handlelength=1.4)
    fig.tight_layout()
    save(fig, "fig3_lyapunov")
    plt.close(fig)


def fig_lifetime():
    """Median stagger lifetime against the jitter budget, same cells as the
    lifetime table and the same seeds, so the two cannot drift apart."""
    cells = ((8, 0.3, "o"), (8, 0.6, "s"), (16, 0.3, "d"), (32, 0.3, "^"))
    fig, ax = plt.subplots(figsize=(3.3, 2.75))
    xs = []
    for N, L, mk in cells:
        d = L / N
        m = (1 + d) / N - d
        x, y = [], []
        for sigma in (0.02, 0.01, 0.005, 0.0025):
            v = [lifetime_fast(N, L, sigma, seed=s) for s in range(LIFE_SEEDS)]
            x.append((m / sigma) ** 2)
            y.append(np.median(v))
        x, y = np.array(x), np.array(y)
        floor = y <= 1                         # median not resolved, table's *
        xs += list(x)
        (h,) = ax.plot(x[~floor], y[~floor], mk, ms=4, zorder=3,
                       label=f"$N={N}$, $L={L}$")
        ax.plot(x[floor], y[floor], mk, ms=4, mfc="none", zorder=3,
                mec=h.get_color())
    g = np.array([min(xs) / 1.6, max(xs) * 1.6])
    ax.fill_between(g, 0.11 * g, 0.24 * g, color="0.86", zorder=0)
    ax.text(g[1] / 1.3, 0.11 * g[1] / 1.3, "ratio $0.11$–$0.24$", fontsize=7.5,
            color="0.35", ha="right", va="top")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(*g)
    ax.set_ylim(0.6, 600)
    ax.set_xlabel(r"jitter budget $(m/\sigma)^2$")
    ax.set_ylabel("median cycles to first overlap")
    ax.set_title(r"Lifetime is set by $(m/\sigma)^2$, not by $\lambda$",
                 fontsize=9)
    ax.legend(frameon=False, fontsize=7.5, loc="upper left")
    fig.tight_layout()
    save(fig, "fig4_lifetime")
    plt.close(fig)


if __name__ == "__main__":
    fig_mechanism()
    print("fig1 done")
    fig_spectrum()
    print("fig2 done")
    fig_lyapunov()
    print("fig3 done")
    fig_lifetime()
    print("fig4 done")


==> anc/sim/frozen.py <==
"""The collision-free set: an exact invariant set of the fleet dynamics.

If every pair of consecutive write starts is separated by at least the solo write
duration d, no two writes ever overlap, every job keeps its free period 1 + d,
and the configuration is rigid. Such a configuration exists iff N d <= 1 + d,
i.e. iff L <= N/(N-1), which is exactly the condition under which the fabric is
not saturated. This script checks both halves and censuses random starts.
"""

import numpy as np
from exact import simulate

SEEDS = 20
CYC = 300


def even_stagger(N, d):
    """Firing offsets spread uniformly over the free period, encoded as phi0."""
    offs = np.arange(N) * (1.0 + d) / N
    return 1.0 - (offs % 1.0)


def run(N, d, phi0, cycles=CYC):
    st = simulate(np.ones(N), np.full(N, d), cycles=cycles, phi0=phi0)
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])
    return A, n


def gap_drift(A):
    g = A - A[0]
    return np.abs(g[:, -1] - g[:, 0]).max()


def collision_free(A, d, col):
    s = np.sort(A[:, col])
    P = np.median(np.diff(A, axis=1))
    return np.diff(np.concatenate([s, [s[0] + P]])).min() >= d - 1e-12


if __name__ == "__main__":
    print("=== the evenly staggered fleet, across the saturation threshold ===")
    print("  N     L    L* = N/(N-1)   period / (1+d)   max gap drift over 150 cyc")
    for N in (8, 16):
        for L in (0.3, 0.9, 1.10, 1.14, 1.20, 1.50):
            d = L / N
            A, n = run(N, d, even_stagger(N, d), cycles=150)
            P = np.median(np.diff(A, axis=1))
            print(f" {N:3d}  {L:4.2f}    {N/(N-1):.4f}       {P/(1+d):8.5f}"
                  f"        {gap_drift(A):.2e}"
                  f"   {'frozen' if N*d <= 1+d else 'saturated'}")
        print()

    print("=== census over random initial conditions (uncapped, 300 cycles) ===")
    print("  collision-free at t=0 and at the end; P_theory = (1 - Nd/(1+d))^(N-1)")
    print("   N     L    P_theory   frac(t=0)   frac(end)")
    for N in (8, 16, 32):
        for L in (0.3, 0.6, 0.9):
            d = L / N
            p = max(0.0, 1 - N * d / (1 + d)) ** (N - 1)
            f0 = f1 = 0
            for s in range(SEEDS):
                rng = np.random.default_rng(s)
                A, n = run(N, d, rng.random(N))
                f0 += collision_free(A, d, 0)
                f1 += collision_free(A, d, n - 1)
            print(f"  {N:3d}  {L:4.2f}   {p:8.2e}    {f0/SEEDS:6.2f}     {f1/SEEDS:6.2f}")

    print("\n=== effective cycle above saturation (the load trap) ===")
    print("    N      L     P_eff    N*d      P_eff/(1+d)      R_1")
    for N, L in ((32, 1.05), (32, 3.2), (32, 6.4), (32, 11.2)):
        d = L / N
        rng = np.random.default_rng(0)
        A, n = run(N, d, rng.random(N), cycles=200)
        P = np.median(np.diff(A[:, n // 2:], axis=1))
        phi = 2 * np.pi * (A[:, n // 2:] - A[:, n // 2:].mean(axis=0)) / P
        R = np.abs(np.exp(1j * phi).mean(axis=0)).mean()
        print(f"  {N:3d}  {L:6.2f}  {P:8.4f}  {N*d:7.3f}   {P/(1+d):8.3f}"
              f"      {R:.3f}")


==> anc/sim/hetero.py <==
"""Where pair neutrality stops: heterogeneous jobs behind a binding power cap.

Theorem 2 assumes identical jobs; Proposition 3 covers heterogeneous ones only
when the cap does not bind. Combining heterogeneity with a binding cap leaves
both resources anonymous, yet produces a gap map that is not a translation. The
coupling is supported on gaps smaller than the detuning: for delta > |d_B - d_A|
the two jobs still accumulate equal deficits and the map is a pure translation.
"""

import numpy as np
from exact import simulate


def increment(delta, dA, dB, C, cycles=4):
    """One-cycle increment of the firing gap, jobs started delta apart."""
    st = simulate(np.array([1.0, 1.0]), np.array([dA, dB]), C=C, cycles=cycles,
                  phi0=np.array([1.0, 1.0 - delta]))
    n = min(len(s) for s in st)
    g = st[1][:n] - st[0][:n]
    return g[1] - g[0]


def slope(delta, dA, dB, C, h=5e-3):
    return (increment(delta + h, dA, dB, C)
            - increment(delta - h, dA, dB, C)) / (2 * h)


if __name__ == "__main__":
    dA, dB = 0.2, 0.4
    Delta = dB - dA
    print(f"=== d_A={dA}, d_B={dB}, detuning Delta={Delta} ===")
    print("  the map is delta -> delta + g(delta); a translation has g' = 0\n")
    print("   C       delta    increment g   dg/d(delta)")
    for C in (np.inf, 1.5, 1.2, 0.9):
        for delta in (0.05, 0.10, 0.15, 0.25, 0.40):
            print(f"  {C:5.2f}   {delta:5.2f}   {increment(delta, dA, dB, C):+10.5f}"
                  f"    {slope(delta, dA, dB, C):+8.4f}")
        print()

    print("=== coupling strength vs detuning, at delta = Delta/2 (binding cap) ===")
    print("   Delta    C=inf     C=1.5     C=1.2     C=0.9")
    for Delta in (0.0, 0.05, 0.10, 0.20, 0.30):
        dA_, dB_ = 0.30 - Delta / 2, 0.30 + Delta / 2
        dlt = max(Delta / 2, 0.02)
        row = [f"{slope(dlt, dA_, dB_, C):+8.4f}" for C in (np.inf, 1.5, 1.2, 0.9)]
        print(f"  {Delta:5.2f}  " + "  ".join(row))
    print("\n  zero everywhere at C=inf (Proposition 3); nonzero only when the cap")
    print("  binds AND the jobs differ, and only for gaps below the detuning.")


==> anc/sim/nullorder.py <==
"""Is the distance to the launch small, or is the null too permissive?

Table "conf" compares D(phi_k, phi_0) with the distance between two independent
configurations. That reference lets the two configurations differ by a
relabelling of the jobs, which Proposition "order" forbids: the cyclic firing
order is a constant of the motion, so a trajectory can only ever visit the
sector its launch fell in.

The reference measured here is a benchmark for the complete loss of detectable
memory *inside* the order sector: an *independent* launch of the same law,
relabelled into the sector of the trajectory's own launch. It is not the
farthest configuration reachable, only a typical draw from the launch law once
the invariant order is imposed. Comparing the two, seed by seed, asks whether
the fleet remembers the launch it had or only the order it inherited. The
free-order column reproduces the reference of the published table.

Equality of two means is not equality of two distributions, so the comparison
is run three ways: a paired difference with a confidence interval and a
declared equivalence margin (TOST), a 1-Wasserstein distance between the two
pooled distributions of D, and a sign-flip permutation test on that distance.
"""

import numpy as np
from exact import simulate, launch, dist

SEEDS, CYCLES = 20, 800
CELLS = ((8, 0.3), (8, 0.9), (16, 0.6), (32, 0.9))


def run(N, L, seed, cycles=CYCLES):
    """Relative phases phi_i^k of one launch, jobs x cycles."""
    d = L / N
    st = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                  phi0=launch(N, d, seed)[0])
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])
    return 2 * np.pi * (A - A.mean(axis=0)) / np.median(np.diff(A, axis=1))


def relabel(target, other):
    """Relabel `other` into the cyclic order sector of `target`."""
    out = np.empty_like(other)
    out[np.argsort(target)] = np.sort(other)
    return out


def wass1(x, y):
    """1-Wasserstein distance between two equal-sized empirical laws."""
    return np.abs(np.sort(x) - np.sort(y)).mean()


def signflip(a, b, draws=20_000, seed=0):
    """p-value for W1(a, b) under exchanging the two references launch by launch.

    a and b are (launches, cycles): the distribution of D against one's own
    launch and against the relabelled independent one, from the same
    trajectories. The two are paired, so the null is invariance under swapping
    them within a launch, which resampling whole launch rows respects and
    permuting cycles would not.
    """
    rng = np.random.default_rng(seed)
    obs = wass1(a.ravel(), b.ravel())
    hit = 0
    for _ in range(draws):
        s = rng.random(len(a)) < 0.5
        x = np.where(s[:, None], b, a)
        y = np.where(s[:, None], a, b)
        hit += wass1(x.ravel(), y.ravel()) >= obs
    return obs, (hit + 1) / (draws + 1)


MARGIN = 0.01          # equivalence margin, in units of a cycle: a tenth of the
                       # free-order/sector separation the comparison is about


if __name__ == "__main__":
    print("=== distance to one's own launch vs to an independent launch,")
    print("=== relabelled into the same order sector; second half of 800 cycles,")
    print(f"=== mean +- standard error over {SEEDS} launches")
    print("   N    L      D own          D other, same order   D other, free order"
          "    cos own        cos other")
    tost = []
    for N, L in CELLS:
        phi = [run(N, L, s) for s in range(SEEDS)]
        rows, own, sect = [], [], []
        for s in range(SEEDS):
            late = phi[s][:, phi[s].shape[1] // 2:]
            mine = phi[s][:, 0]
            theirs = phi[(s + 1) % SEEDS][:, 0]
            same = relabel(mine, theirs)
            own.append(dist(late, mine))
            sect.append(dist(late, same))
            rows.append([own[-1].mean(), sect[-1].mean(),
                         dist(late, theirs).mean(),
                         np.cos(late - mine[:, None]).mean(),
                         np.cos(late - same[:, None]).mean()])
        r = np.array(rows)
        m, se = r.mean(axis=0), r.std(axis=0, ddof=1) / np.sqrt(SEEDS)
        print(f"  {N:3d} {L:4.2f}   " +
              "  ".join(f"{m[j]:.3f}+-{se[j]:.3f}" for j in range(r.shape[1])))
        k = min(len(x) for x in own)
        tost.append((N, L, r[:, 0] - r[:, 1],
                     np.array([x[:k] for x in own]),
                     np.array([x[:k] for x in sect])))

    print(f"\n=== is that equality an equivalence? margin +-{MARGIN} of a cycle,")
    print("=== paired over launches (TOST), then the two pooled distributions")
    print("   N    L    D own - D sector, 95% CI       equivalent?   "
          "W1 / IQR of D own    p (sign-flip)")
    for N, L, diff, a, b in tost:
        c = diff.mean()
        h = 2.093 * diff.std(ddof=1) / np.sqrt(SEEDS)      # t_.975, 19 dof
        w, p = signflip(a, b)
        iqr = np.subtract(*np.percentile(a.ravel(), [75, 25]))
        print(f"  {N:3d} {L:4.2f}   {c:+.4f} [{c-h:+.4f}, {c+h:+.4f}]        "
              f"{'yes' if abs(c) + h < MARGIN else 'NO ':3s}         "
              f"{w:.4f} / {iqr:.3f}          {p:.3f}")


==> anc/sim/order.py <==
"""Daido moments of the fleet below saturation, exact integrator.

Phase of job i on cycle k: 2*pi*(s_i^k - mean_i s_i^k)/P, with P the median
effective cycle and k the index of the job's own k-th write, so a job that
falls behind is not re-indexed. R_m = |<exp(i m phi)>|, averaged over the
retained cycles then over seeds. The reference is not 0 but E[R_m] for N
independent uniform phases, identical for every m and resampled here at the
same N: sqrt(pi)/(2 sqrt(N)) is its large-N limit and sits ~0.5% below it,
which is not negligible against the departures being tested. R_1 alone cannot
exclude multi-cluster states (two antipodal clusters and three equidistant
ones both give R_1 = 0), so moments up to m = 4 are reported. A splay state
would sit *below* the floor, not above it.
"""

import numpy as np
from exact import simulate, launch, is_frozen

SEEDS = 20
MMAX = 4
DRAWS = 200_000


def floor(N, seed=0):
    """E[R_m] for N independent uniform phases, resampled."""
    u = np.random.default_rng(seed).random((DRAWS, N)) * 2 * np.pi
    return np.abs(np.exp(1j * u).mean(axis=1)).mean()


def floor_launch(N, d, seed=0, draws=50_000):
    """The same expectation under the launch law of the runs.

    Phases are the firing instants 1 - phi0 of a uniform phi0, rescaled by the
    free period and conditioned outside C exactly as the runs are: two ways in
    which the launch is not a uniform draw on the circle.
    """
    rng = np.random.default_rng(seed)
    out, kept = [], 0
    while kept < draws:
        phi0 = rng.random((4096, N))
        # is_frozen, vectorised over the block: a launch is collision-free iff
        # its N cyclic gaps over the free period are all at least d.
        srt = np.sort(1.0 - phi0, axis=1)
        gap = np.diff(np.concatenate([srt, srt[:, :1] + 1.0 + d], axis=1), axis=1)
        keep = phi0[gap.min(axis=1) < d - 1e-12]
        s = 1.0 - keep
        out.append(2 * np.pi * (s - s.mean(axis=1)[:, None]) / (1 + d))
        kept += len(keep)
    u = np.concatenate(out)[:draws]
    return np.abs(np.exp(1j * u).mean(axis=1)).mean()


def multiplicity(cells=36, seeds=SEEDS, draws=20_000, seed=0):
    """95th percentile of max |t| over `cells` independent comparisons.

    The cells of Table "order" are compared to the floor with a standard error
    estimated from `seeds` seeds, so the reference distribution is Student's t
    on seeds - 1 degrees of freedom, and the multiplicity correction is the
    resampled maximum of `cells` of them.
    """
    rng = np.random.default_rng(seed)
    x = rng.standard_t(seeds - 1, size=(draws, cells))
    return np.percentile(np.abs(x).max(axis=1), 95)


def maxt_joint(Y, draws=20_000, seed=0):
    """95th percentile of max_c |t_c| under sign flips of whole launch rows.

    Y is (launches, cells) of the per-launch statistic. The 36 cells of Table
    "order" are not independent: four moments read off the same configurations,
    and three loads whose launches share their draws at fixed N. Flipping the
    sign of a launch row resamples the joint null while keeping that dependence,
    which drawing 36 independent Student variates does not. Also returns the
    median absolute off-diagonal correlation, the dependence being resampled.
    """
    n = len(Y)
    res = Y - Y.mean(axis=0)
    se = Y.std(axis=0, ddof=1) / np.sqrt(n)
    rng = np.random.default_rng(seed)
    t = (rng.choice([-1.0, 1.0], size=(draws, n)) @ res) / n / se
    c = np.corrcoef(res, rowvar=False)
    off = np.abs(c[~np.eye(len(c), dtype=bool)])
    return np.percentile(np.abs(t).max(axis=1), 95), np.median(off)


def daido(N, L, seed=0, cycles=300, mmax=MMAX, paired=False):
    """R_m over the retained window; with paired=True, also R_m at the launch.

    The paired form compares each run with its own first cycle instead of with
    a null distribution, which is what a reorganisation would have to move: it
    needs no assumption on the launch law, the quantity being differenced away.
    """
    d = L / N
    st = simulate(np.ones(N), np.full(N, d), cycles=cycles,
                  phi0=launch(N, d, seed)[0])
    n = min(len(s) for s in st)
    A = np.array([s[:n] for s in st])           # firing times, jobs x cycles
    P = np.median(np.diff(A, axis=1))           # effective cycle
    k0 = n // 2                                 # discard transient
    phi = 2 * np.pi * (A[:, k0:] - A[:, k0:].mean(axis=0)) / P
    R = [np.abs(np.exp(1j * m * phi).mean(axis=0)).mean()
         for m in range(1, mmax + 1)]
    if not paired:
        return R, P
    phi0 = 2 * np.pi * (A[:, 0] - A[:, 0].mean()) / P
    R0 = [np.abs(np.exp(1j * m * phi0).mean()) for m in range(1, mmax + 1)]
    return R, R0


if __name__ == "__main__":
    print(f"{SEEDS} seeds, mean +- standard error; floor resampled over "
          f"{DRAWS} draws\n")
    print("   N    L     " + "".join(f"R_{m}{'':11s}" for m in range(1, MMAX + 1))
          + "floor   Rayleigh  floor under the launch law")
    worst, Y = (0, None), []
    for N in (8, 16, 32):
        base, ray = floor(N), np.sqrt(np.pi) / (2 * np.sqrt(N))
        for L in (0.3, 0.6, 0.9):
            lau = floor_launch(N, L / N)
            r = np.array([daido(N, L, seed=s)[0] for s in range(SEEDS)])
            cells = "  ".join(f"{r[:, m].mean():.3f}+-{r[:, m].std(ddof=1)/np.sqrt(SEEDS):.3f}"
                              for m in range(MMAX))
            print(f"  {N:3d} {L:4.2f}   {cells}   {base:.3f}   {ray:.3f}     "
                  f"{lau:.3f}")
            Y.append(r)
            for m in range(MMAX):
                se = r[:, m].std(ddof=1) / np.sqrt(SEEDS)
                z = (r[:, m].mean() - base) / se
                if abs(z) > abs(worst[0]):
                    worst = (z, (N, L, m + 1))
        print()

    thr, corr = maxt_joint(np.hstack(Y))
    print(f"largest departure from the resampled floor: {worst[0]:+.1f} se at "
          f"N={worst[1][0]}, L={worst[1][1]}, m={worst[1][2]}")
    print(f"multiplicity: 95th percentile of the maximum of 36 such statistics "
          f"= {multiplicity():.2f} if independent, {thr:.2f} resampled jointly "
          f"from the runs (median |correlation| between cells {corr:.2f})")

    print("\n=== paired test: R_m over the run minus R_m at the launch, per run")
    print("=== (no null distribution enters; a reorganisation must move this)")
    print("   N    L     " + "".join(f"dR_{m}{'':10s}" for m in range(1, MMAX + 1)))
    worst, Y = (0, None), []
    for N in (8, 16, 32):
        for L in (0.3, 0.6, 0.9):
            v = np.array([np.subtract(*daido(N, L, seed=s, paired=True))
                          for s in range(SEEDS)])
            m_, se = v.mean(axis=0), v.std(axis=0, ddof=1) / np.sqrt(SEEDS)
            print(f"  {N:3d} {L:4.2f}   " +
                  "  ".join(f"{m_[j]:+.3f}+-{se[j]:.3f}" for j in range(MMAX)))
            Y.append(v)
            for j in range(MMAX):
                if abs(m_[j] / se[j]) > abs(worst[0]):
                    worst = (m_[j] / se[j], (N, L, j + 1))
    thr, corr = maxt_joint(np.hstack(Y))
    print(f"largest paired departure: {worst[0]:+.1f} se at N={worst[1][0]}, "
          f"L={worst[1][1]}, m={worst[1][2]}, against {multiplicity():.2f} "
          f"for the maximum of 36 independent and {thr:.2f} resampled jointly "
          f"(median |correlation| {corr:.2f})")


==> anc/sim/spectrum.py <==
"""Structure of the return map for N fully-overlapping writers.

Analytic result (derived in the paper): in the coordinates a_j = s_{j+1} - s_j
(consecutive write-start intervals), the map is DIAGONAL,

    a_j  ->  ((N - j)/j) * a_j ,      j = 1..N-1

so the spectrum is {(N-j)/j}, its product is 1, and it is reciprocal
(lambda_j * lambda_{N-j} = 1). Proof sketch: jobs j and j+1 differ by a fixed
volume a_j/j once all N are writing; job j+1 drains that residue alone at rate
1/(N-j), so the exit gap is (N-j)/j * a_j.

This script checks the claim against the exact integrator.
"""

import numpy as np
from exact import simulate

OFF = 0.6


def return_map(s, d, C=np.inf, f=None):
    """s: write-start offsets, s[0]=0. Returns the offsets one cycle later."""
    s = np.asarray(s, float)
    N = len(s)
    st = simulate(np.ones(N), np.full(N, d), C=C, f=f,
                  cycles=int(6 * (1 + N * d)), phi0=OFF - s)
    nxt = np.array([x[1] for x in st])
    return nxt - nxt[0]


def jacobian(s, d, eps=1e-7, C=np.inf, f=None):
    s = np.asarray(s, float)
    J = np.zeros((len(s) - 1, len(s) - 1))
    for k in range(1, len(s)):
        sp, sm = s.copy(), s.copy()
        sp[k] += eps
        sm[k] -= eps
        J[:, k - 1] = (return_map(sp, d, C, f)
                       - return_map(sm, d, C, f))[1:] / (2 * eps)
    return J


def _demo():
    rng = np.random.default_rng(7)
    print("=== N=3: Jacobian vs analytic [[2,0],[1.5,0.5]] ===")
    print(np.round(jacobian([0.0, 0.05, 0.12], 0.30), 6))

    print("\n=== eigenvalues vs the predicted (N-k)/k (Table 2) ===")
    print("  N   det        max |eig - pred|")
    for N in range(3, 13):
        d = 0.6 / N * 3                      # keep windows overlapping
        s = np.sort(rng.random(N)) * 0.5 * d
        s -= s[0]
        J = jacobian(s, d)
        meas = np.sort(np.abs(np.linalg.eigvals(J)))
        pred = np.sort([(N - k) / k for k in range(1, N)])
        print(f" {N:3d}  {np.linalg.det(J):8.5f}   "
              f"{np.max(np.abs(meas - pred)):.2e}")

    print("\n=== the map is diagonal in interval coordinates (N=6) ===")
    N, d = 6, 0.45
    s = np.array([0.0, 0.03, 0.09, 0.14, 0.22, 0.27])
    a = np.diff(s)
    ap = np.diff(return_map(s, d))
    print("  a       ", np.round(a, 5))
    print("  a' meas ", np.round(ap, 5))
    print("  a' pred ",
          np.round([(N - j) / j * a[j - 1] for j in range(1, N)], 5))

    print("\n=== configuration independence (N=5, d=0.5) ===")
    for _ in range(3):
        s = np.sort(rng.random(5)) * 0.3
        s -= s[0]
        w = np.sort(np.abs(np.linalg.eigvals(jacobian(s, 0.5))))[::-1]
        print(f"  |lambda| = {np.round(w, 5)}")

    print("\n=== any exchangeable throughput f: det = 1 still (Table 2) ===")
    print("  f(n)                N   det J      max |eig - pred|   pred lambda_1")
    fs = [("1 (work-conserving)", lambda n: 1.0),
          ("n^-0.4 (degrading)  ", lambda n: n ** -0.4),
          ("1/(1+0.5(n-1))      ", lambda n: 1.0 / (1 + 0.5 * (n - 1))),
          ("1+0.3 ln n (gaining)", lambda n: 1 + 0.3 * np.log(n)),
          ("2 if n even else 1  ", lambda n: 2.0 if n % 2 == 0 else 1.0)]
    for name, fn in fs:
        for N in (4, 6):
            d = 1.8 / N
            s = np.sort(rng.random(N)) * 0.4 * d
            s -= s[0]
            J = jacobian(s, d, f=fn)
            meas = np.sort(np.abs(np.linalg.eigvals(J)))
            pred = np.sort([(N - j) * fn(j) / (j * fn(N - j))
                            for j in range(1, N)])
            print(f"  {name}  {N}   {np.linalg.det(J):8.5f}   "
                  f"{np.max(np.abs(meas - pred)):.2e}       "
                  f"{(N - 1) * fn(1) / fn(N - 1):.4f}")


if __name__ == "__main__":
    _demo()


==> anc/sim/test_p1.py <==
"""Pre-registered test of Prediction 1 (pair neutrality) and Prediction 2
(three-body coupling), using the exact integrator."""

import numpy as np
from exact import simulate, gaps

print("=== P1: N=2, identical jobs -> gap must be exactly constant ===")
print(" d      C      delta0     drift over 120 cycles")
for d in (0.05, 0.1, 0.2, 0.45):
    for C in (np.inf, 1.5, 1.05, 0.9, 0.7, 0.5):
        for phi in (0.03, 0.5, 0.97):
            s = simulate([1.0, 1.0], [d, d], C=C, cycles=120,
                         phi0=[0.0, phi])
            g = gaps(s)[1]
            drift = g[-1] - g[0]
            flag = "OK" if abs(drift) < 1e-9 else "BROKEN"
            print(f"{d:4.2f}  {C:5.2f}  {g[0]:8.4f}   {drift:+.3e}  {flag}")

print("\n=== P1a: outside the hypothesis d < T of the theorem ===")
for d in (1.5, 2.5):
    for C in (np.inf, 1.5):
        for phi in (0.03, 0.5, 0.97):
            s = simulate([1.0, 1.0], [d, d], C=C, cycles=120, phi0=[0.0, phi])
            g = gaps(s)[1]
            print(f"{d:4.2f}  {C:5.2f}  {g[0]:8.4f}   {g[-1]-g[0]:+.3e}")

print("\n=== table 1 of the paper: worst drift per regime ===")


def worst(cells):
    def drift(d, C, phi):
        g = gaps(simulate([1.0, 1.0], [d, d], C=C, cycles=120,
                          phi0=[0.0, phi]))[1]
        return abs(g[-1] - g[0])
    return max(drift(*c) for c in cells)


REG = {
    "storage only        ": [(d, np.inf, p) for d in (0.05, 0.2, 0.45)
                             for p in (0.03, 0.5, 0.97)],
    "cap binding         ": [(0.05, C, p) for C in (1.5, 1.05)
                             for p in (0.03, 0.5, 0.97)],
    "mixed               ": [(d, C, p) for d in (0.2, 0.45) for C in (1.5, 1.05)
                             for p in (0.03, 0.5, 0.97)],
    "severe cap, C < 1   ": [(0.1, C, p) for C in (0.9, 0.7, 0.5)
                             for p in (0.03, 0.5, 0.97)],
    "beyond the proof    ": [(d, C, p) for d in (1.5, 2.5) for C in (np.inf, 1.5)
                             for p in (0.03, 0.5, 0.97)],
}
for name, cells in REG.items():
    print(f"  {name}  {worst(cells):.1e}")

print("\n=== P1b: N=2, unequal write volumes -> pure translation? ===")
s = simulate([1.0, 1.0], [0.1, 0.3], cycles=120, phi0=[0.0, 0.5])
g = gaps(s)[1]
print(f"  gap increments: {np.diff(g)[:4]}  (expect constant = d2-d1 = 0.2)")

print("\n=== P2: N=3 -> does the gap drift? ===")
for d in (0.05, 0.15, 0.3):
    s = simulate([1.0] * 3, [d] * 3, cycles=200,
                 phi0=[0.0, 0.31, 0.67])
    g = gaps(s)
    print(f" d={d:4.2f}  gaps start {g[1,0]:.4f} {g[2,0]:.4f}"
          f"  ->  end {g[1,-1]:.4f} {g[2,-1]:.4f}")

print("\n=== P2b: N=4, several initial conditions ===")
rng = np.random.default_rng(3)
for k in range(4):
    p = np.sort(rng.random(4))
    p[0] = 0.0
    s = simulate([1.0] * 4, [0.15] * 4, cycles=300, phi0=p)
    g = gaps(s)
    print(f"  start {np.round(g[1:,0],4)}  ->  end {np.round(g[1:,-1],4)}")

